Inferring urban polycentricity from the variability in human mobility patterns

The polycentric city model has gained popularity in spatial planning policy, since it is believed to overcome some of the problems often present in monocentric metropolises, ranging from congestion to difficult accessibility to jobs and services. However, the concept 'polycentric city' has a fuzzy definition and as a result, the extent to which a city is polycentric cannot be easily determined. Here, we leverage the fine spatio-temporal resolution of smart travel card data to infer urban polycentricity by examining how a city departs from a well-defined monocentric model. In particular, we analyse the human movements that arise as a result of sophisticated forms of urban structure by introducing a novel probabilistic approach which captures the complexity of these human movements. We focus on London (UK) and Seoul (South Korea) as our two case studies, and we specifically find evidence that London displays a higher degree of monocentricity than Seoul, suggesting that Seoul is likely to be more polycentric than London.

==> anc/Supplementary_Table_S1.csv <==
nucleus_name,node_id,intercept_proximal,slope_proximal,intercept_se_proximal,slope_se_proximal,r_proximal,r_pvalue_proximal,intercept_distal,slope_distal,intercept_se_distal,slope_se_distal,r_distal,r_pvalue_distal,loglikelihood,no_parameters,dof,BIC
Piccadilly Circus,19,4.703461929,0.134221269,0.403162114,0.037885009,0.185810717,0.000449301,10.25610024,0.450500384,0.439403133,0.041290566,0.503242674,4.63E-24,-8810544.66,1412,3140582,17642212.73
Leicester Square,192,4.661754002,0.133747494,0.434040242,0.038972623,0.180179703,0.000671057,10.19779371,0.442748397,0.48480794,0.043531072,0.47710758,1.82E-21,-9008889.065,1412,3214254,18038934.27
Green Park,157,4.198434795,0.216920995,0.417075554,0.041966935,0.265956761,3.96E-07,10.39564265,0.480116217,0.420190117,0.042280328,0.518335241,1.16E-25,-9004001.26,1412,3210820,18029157.16
Covent Garden,245,4.928316422,0.096687899,0.442993056,0.038616067,0.132466582,0.012739121,10.64118843,0.370682115,0.48999752,0.042713485,0.420312252,1.53E-16,-9010434.789,1412,3215429,18042026.24
Tottenham Court Road,37,4.215059367,0.197595739,0.444512959,0.041361483,0.247086357,2.62E-06,10.58769276,0.409859017,0.439500892,0.040895115,0.471694577,5.88E-21,-8920814.642,1412,3179631,17862770.14
Oxford Circus,18,4.403224712,0.17462852,0.416466218,0.040595872,0.223781251,2.20E-05,10.174658,0.475028518,0.429591624,0.041875297,0.517945776,1.27E-25,-9013257.276,1412,3216090,18047671.5
Embankment,21,4.56391767,0.160371136,0.429499833,0.040056493,0.20897921,7.61E-05,10.98188552,0.382685023,0.46502048,0.04336926,0.426089937,5.30E-17,-8950831.795,1412,3192518,17922810.15
St James's Park,97,4.493123785,0.157458815,0.44252303,0.041763822,0.19728438,0.000191316,10.33451099,0.441883681,0.46745234,0.044116566,0.471477745,6.16E-21,-8968343.465,1412,3198370,17957836.08
Bond Street,36,4.163584655,0.203497882,0.41952237,0.041172334,0.255088216,1.20E-06,10.37437991,0.448734561,0.408847517,0.040124693,0.512556877,4.85E-25,-8981819.795,1412,3205484,17984791.88
Westminster,96,4.43434473,0.175935837,0.425046519,0.041836227,0.219015122,3.31E-05,10.87165737,0.401599466,0.439877186,0.043295971,0.443696441,1.85E-18,-8999599.036,1412,3210822,18020352.71
Goodge Street,193,4.876928922,0.103701147,0.437216034,0.038648652,0.14177079,0.007637906,10.6523286,0.371535579,0.454974142,0.040218418,0.442245156,2.46E-18,-8936271.437,1412,3187756,17893687.33
Holborn,38,5.107132195,0.093742733,0.419777638,0.039036913,0.127136429,0.016852502,11.25271415,0.34589186,0.460477658,0.042821782,0.395913927,1.07E-14,-8920939.386,1412,3181356,17863020.39
Temple,95,4.652109561,0.132173607,0.459674091,0.039525969,0.175710902,0.000915023,10.75265522,0.359786044,0.494930938,0.042557598,0.411309152,7.64E-16,-8988453.706,1412,3205735,17998059.81
Hyde Park Corner,244,4.406619561,0.164878998,0.432126682,0.041452762,0.207675368,8.46E-05,9.960795622,0.481614541,0.452030391,0.043362072,0.509958592,9.17E-25,-8978688.852,1412,3202881,17978528.84
Waterloo LU (Bloo/Nthn/W&C),22,4.743042423,0.142565526,0.413876823,0.039953375,0.187098302,0.000409248,11.40586086,0.33931115,0.447494063,0.043198597,0.386645855,4.93E-14,-8986150.489,1412,3204012,17993452.62
Russell Square,246,4.813895455,0.133866873,0.440449159,0.040315012,0.174516514,0.000992869,11.0531815,0.367259138,0.479429402,0.043882936,0.407863289,1.40E-15,-8984260.177,1412,3205126,17989672.48
Victoria LU,98,4.172443525,0.198630692,0.434080552,0.041857347,0.245537766,3.03E-06,10.14901067,0.464893826,0.439256447,0.042356446,0.505485333,2.71E-24,-8973345.572,1412,3200645,17967841.3
Warren Street,194,4.727875448,0.128138897,0.40516632,0.037790333,0.178093389,0.000776295,10.58874618,0.409109603,0.424706825,0.039612899,0.482759738,5.21E-22,-8996172.892,1412,3209328,18013499.76
Great Portland Street,83,4.653423323,0.137456741,0.4147377,0.038444108,0.187462478,0.000398538,10.25524129,0.440155301,0.426672196,0.039550376,0.510710972,7.63E-25,-9000919.79,1412,3210836,18022994.22
Marble Arch,35,4.407515688,0.165362582,0.438603215,0.041053968,0.210192123,6.90E-05,10.04609306,0.461800682,0.439356651,0.041124491,0.514103138,3.31E-25,-9007723.399,1412,3213666,18036602.68
Euston Square,84,4.516702993,0.15802812,0.429847171,0.040166158,0.205517789,0.000100563,10.46279614,0.427485478,0.452449599,0.042278194,0.474943618,2.91E-21,-8997199.709,1412,3209960,18015553.68
Regents Park,17,4.67518797,0.133328267,0.412365107,0.038339608,0.182501055,0.000569575,10.11052894,0.46328708,0.433518859,0.040306376,0.522939053,3.61E-26,-8951194.729,1412,3190211,17923535
Chancery Lane,39,4.802668659,0.128446736,0.440401101,0.040053346,0.168717375,0.001465117,11.5169298,0.310067882,0.46838328,0.042598254,0.362146151,2.22E-12,-8913209.672,1412,3180187,17847560.44
Relative standard deviation of regression parameters,,5.55599127,22.1509461,,,,,4.166130053,12.15085752,,,,,,,,

==> anc/Supplementary_Table_S2.csv <==
nucleus_name,node_id,intercept_proximal,slope_proximal,intercept_se_proximal,slope_se_proximal,r_proximal,r_pvalue_proximal,intercept_distal,slope_distal,intercept_se_distal,slope_se_distal,r_distal,r_pvalue_distal,loglikelihood,no_parameters,dof,BIC
City Hall Station (Seoul),32,5.000106782,0.014872762,0.115835444,0.007069117,0.095100486,0.035900835,10.79660455,0.404517046,0.18959275,0.011570322,0.846125324,1.22E-134,-18803287.29,1948,5935425,37636956.46
Euljiro 1-ga Station,97,5.00808395,0.013852433,0.117701646,0.007036496,0.089036982,0.04956173,10.77018903,0.397029822,0.197379136,0.011799814,0.83671129,6.42E-129,-18729165.28,1948,5906813,37488703.03
Gwanghwamun Station,244,5.023345744,0.012645238,0.12097963,0.007014036,0.081590156,0.07203276,10.74956682,0.384555264,0.212035558,0.012293186,0.817689935,2.12E-118,-18777903.13,1948,5924937,37586184.7
Jonggak Station,31,5.015787404,0.013709971,0.117375779,0.007049684,0.087964866,0.052381042,10.85769677,0.393900001,0.199067001,0.011956125,0.831361602,7.91E-126,-18736250.06,1948,5914084,37502874.98
Hoehyeon Station,196,5.032409091,0.013750674,0.116924405,0.007214573,0.086222799,0.057246509,10.90915921,0.404073846,0.191202352,0.011797736,0.841125044,1.49E-131,-18789226.43,1948,5929739,37608832.88
Seodaemun Station,243,5.004681266,0.013682785,0.121740053,0.007120918,0.086920222,0.055255462,10.58785226,0.396968176,0.208156572,0.012175664,0.82866697,2.60E-124,-18826093.46,1948,5941683,37682570.85
Myeong-dong Station,195,5.023372895,0.013350071,0.11593767,0.007081179,0.0852946,0.059988311,10.92318011,0.397666439,0.194184442,0.011860294,0.835828714,2.11E-128,-18781050.11,1948,5927262,37592479.42
Gyeongbokgung Station,161,4.995009498,0.01316943,0.125474312,0.006786565,0.087774155,0.052896296,10.49468977,0.369504237,0.225013502,0.01217037,0.809470904,3.14E-114,-18811623.47,1948,5936913,37653629.31
Euljiro 3-ga Station,98,5.046221725,0.011928815,0.117295411,0.006965568,0.077528391,0.087436322,10.96734362,0.38360014,0.201452074,0.011963197,0.824305688,6.49E-122,-18827320.63,1948,5940928,37685024.94
Seoul Station,33,5.018637864,0.014419756,0.113320333,0.007128816,0.091463004,0.043647946,10.99375107,0.40741404,0.182553384,0.011484166,0.84960762,7.47E-137,-18676581.15,1948,5894757,37383530.79
Chungjeongno Station,136,5.017545972,0.013938417,0.120859473,0.007172883,0.087895115,0.052569005,10.60249037,0.40353674,0.200582198,0.011904343,0.838569799,5.10E-130,-18844911.08,1948,5946892,37720207.8
Anguk Station,162,5.004578089,0.012990432,0.120842402,0.006841129,0.085904628,0.05817441,10.74891102,0.374357456,0.215723628,0.012212544,0.812134666,1.47E-115,-18802816.52,1948,5933727,37636014.37
Jongno 3(sam)-ga Station,30,5.051083231,0.011780158,0.116666917,0.006936538,0.076886485,0.090097007,11.08641785,0.376897372,0.205457985,0.012215692,0.813927196,1.82E-116,-18778165.05,1948,5927133,37586709.26
Chungmuro Station,163,5.027657403,0.012531598,0.112742077,0.006831456,0.08300819,0.067207569,11.11875455,0.38222184,0.19495771,0.011813202,0.82667707,3.29E-123,-18774243.67,1948,5924488,37578865.63
Euljiro 4-ga Station,99,5.072956675,0.010331786,0.116390357,0.006822418,0.068602796,0.130578938,11.18902853,0.365473875,0.209350638,0.012271443,0.80405243,1.37E-111,-18843641.24,1948,5946595,37717668.02
Dongnimmun Station,160,4.969362472,0.013732036,0.128376606,0.006653226,0.09331099,0.039552213,10.26724474,0.363653034,0.233133935,0.012082364,0.807031514,4.97E-113,-18858662.8,1948,5952129,37747712.95
Ahyeon Station,135,4.978870371,0.015204955,0.124573439,0.00719075,0.095575678,0.034980824,10.3633426,0.403494007,0.211576459,0.012212823,0.832085006,3.07E-126,-18857620.11,1948,5951535,37745627.39
Aeogae Station,242,5.017212564,0.013706344,0.118709987,0.007170673,0.086469145,0.056536537,10.75941368,0.402486326,0.197527179,0.011931623,0.837348102,2.71E-129,-18868402.97,1948,5954943,37767194.21
Jongno 5(o)-ga Station,29,5.040829668,0.011535543,0.116801169,0.00680894,0.076701949,0.090873813,11.14128786,0.363988628,0.215564474,0.01256636,0.796042065,7.81E-108,-18796673.94,1948,5933579,37623729.16
Relative standard deviation of regression parameters,,0.492530442,9.10290176,,,,,2.395221945,3.973304214,,,,,,,,

==> anc/Supplementary_Table_S3.csv <==
nucleus_name,node_id,intercept_proximal,slope_proximal,intercept_se_proximal,slope_se_proximal,r_proximal,r_pvalue_proximal,intercept_medial,slope_medial,intercept_se_medial,slope_se_medial,r_medial,r_pvalue_medial,intercept_distal,slope_distal,intercept_se_distal,slope_se_distal,r_distal,r_pvalue_distal,loglikelihood,no_parameters,dof,BIC
Piccadilly Circus,19,3.8835181453764203,0.11216058224376639,0.4238684412738825,0.039830775968919284,0.14863358128190307,0.005138420509162853,5.884355166750676,0.5215314331317042,0.3727379928156084,0.03502606479105652,0.6221901242450336,3.291928491361731e-39,12.642704210094148,0.598643134590725,0.4822305405584645,0.045315042961511835,0.5762752752279965,1.269234950909772e-32,-8730951.66484376,2118,3140582,17493588.43747512
Leicester Square,192,4.211914437631662,0.06298100001059764,0.4147684375077604,0.0372422006599543,0.0898997638381964,0.09170169883199666,5.661500639763162,0.5098091409238777,0.386752163610085,0.034726609790719114,0.6167896242083551,2.2324901465551993e-38,12.736282991591416,0.5466183000986362,0.5088680585342221,0.04569143799669734,0.5381871979870516,6.7447761632099585e-28,-8930517.402234104,2118,3214254,17892769.02266148
Green Park,157,3.90911031093772,0.11311950714976567,0.40245374804719497,0.040495661187911855,0.1474690954064845,0.005502225763410219,6.1862681830415305,0.5062219805730797,0.33717779642987206,0.03392747084743166,0.6229805517447835,2.479760164293339e-39,13.160427188584006,0.5582738191925878,0.4657085616586492,0.04686048078008417,0.5365953583387384,1.0317649570897392e-27,-8923360.927192677,2118,3210820,17878453.808569625
Covent Garden,245,4.212783470950796,0.06788133013668884,0.4162935803149481,0.03628865185050959,0.09935092798307649,0.06223336291863051,5.800641999561433,0.47978494298628394,0.386531500068107,0.03369426697527936,0.6051039784513361,1.2404331429019164e-36,13.294549940179186,0.476476933257705,0.5308123855789393,0.04627134976148206,0.4816746618632543,6.638893789364134e-22,-8933089.310818303,2118,3215429,17897913.6139427
Tottenham Court Road,37,4.2620907690145735,0.059407713117890074,0.3824393747536444,0.03558559816639047,0.0887559809665778,0.09592350283266415,5.744371271714081,0.515357314420511,0.36335521719754926,0.033809836550388564,0.6311072190638205,1.2843775366847093e-40,12.786961597693338,0.5523910997402584,0.4895727224386091,0.0455542481344885,0.5433574983133385,1.669266134616572e-28,-8840082.616649317,2118,3179631,17711876.513253022
Oxford Circus,18,4.174059388255273,0.07695357038808844,0.37200697301939434,0.03626211902637656,0.11255211191643874,0.034525266845251305,6.157256354109272,0.5092236038253197,0.34928829184667054,0.03404757042767419,0.6238869820863188,1.7901015838301993e-39,13.03527335576183,0.5559267828814591,0.4477587165668197,0.04364617077862445,0.5622294344536589,8.268509756100549e-31,-8936170.457008831,2118,3216090,17904076.341679078
Embankment,21,4.345093704628588,0.04973796216158211,0.40415352189121867,0.03769261736073202,0.07025925841620996,0.18783942668611756,6.202548680985782,0.46865984572983643,0.3647953927977395,0.034021955546348265,0.5923761276995287,8.197990470346087e-35,14.21093101832274,0.41442580548753455,0.504780381232679,0.04707739195732889,0.4252672688313447,6.16571842857375e-17,-8871870.966504147,2118,3192518,17775461.77983807
St James's Park,97,4.203410716867658,0.06576992059932117,0.4159203339437309,0.039253149756462796,0.08907777181682422,0.09472037805712925,5.64228765942478,0.523794303867547,0.3778982988406232,0.035664759105310626,0.6169447015948633,2.1141796375911012e-38,12.773826450892187,0.5727350048488975,0.5121876671226727,0.04833853399362666,0.5345019988606181,1.7983347957961336e-27,-8888879.02851082,2118,3198370,17809481.78266746
Bond Street,36,4.021290594123999,0.0950348961923782,0.3973740904736706,0.038998680226125224,0.12898422059600145,0.01531109803048891,6.381723430953449,0.4896520378414537,0.3473916338826423,0.03409335326032786,0.6083942276461513,4.070260342235073e-37,12.628486132341973,0.6070740983109957,0.4385640188166824,0.043041099906963885,0.6014529642462416,4.2076337227262547e-36,-8907330.388860174,2118,3205484,17846389.209113114
Westminster,96,4.123462209687993,0.08481458777302424,0.39437734800263724,0.03881753994968205,0.11583916695605834,0.029552920650988808,6.052713786374781,0.5073334378080153,0.3617949313574745,0.035610537148465564,0.6053021162920609,1.1603507241626521e-36,13.665280962471403,0.5129059548561736,0.49478231687131635,0.04870014073785023,0.49003095911539124,1.0107792766499604e-22,-8922314.24013186,2118,3210822,17876360.43576728
Goodge Street,193,4.079497598489573,0.08790312537859925,0.43021758243714786,0.0380300089436668,0.12244582831684182,0.02138860627803215,5.698134933779872,0.4927396709568614,0.39854063119901173,0.035229856676365155,0.5982240721134596,1.2232643858370333e-35,12.496790948560921,0.5547021545844935,0.5058855636800318,0.04471884296833499,0.5520543715100962,1.508132475743291e-29,-8861076.272384506,2118,3187756,17753869.230004825
Holborn,38,4.255727462985764,0.07513499687490255,0.39671243187736627,0.03689198152530237,0.10807013889585626,0.04243808827636653,5.897638856089647,0.5140738778965199,0.3833728490166359,0.03565147680473078,0.6099205015304128,2.4165862147784025e-37,13.584491023568447,0.47323250169026626,0.5352556737639268,0.0497757086521459,0.4525290862357298,3.1911747281650824e-19,-8844134.34325132,2118,3181356,17719981.11519388
Temple,95,4.198929223310544,0.06614084268430152,0.433071819788331,0.0372385211066748,0.09438018176230054,0.07657599241439533,6.194538312717705,0.4270002919262681,0.42261866310391033,0.0363396861374209,0.5313274332238028,4.145619532310456e-27,13.965724800893682,0.39491653409724725,0.5578815672209869,0.04797052952126373,0.4022916991306578,3.6499265114459445e-15,-8907054.6072439,2118,3205735,17845837.81172048
Hyde Park Corner,244,3.6146416368853975,0.15250403474540972,0.4354106403911017,0.04176778365559799,0.19128967431966018,0.00030070238941881303,5.623719110238639,0.5648373988091663,0.382309319170107,0.036673915268291925,0.6350385621805726,2.9708721156146946e-41,12.070716504461995,0.6509201738855517,0.4760368220838138,0.04566494511717832,0.6055050729394114,1.0836254976419256e-36,-8902178.764522504,2118,3202881,17836084.23982595
Waterloo LU (Bloo/Nthn/W&C),22,4.33543757530688,0.05863999592392856,0.3818620731705812,0.036862848687121356,0.08460413328523253,0.11256350413356193,6.676372675611965,0.44083530685579553,0.3717065290903002,0.0358824887323909,0.5483658789218763,4.216774093015936e-29,14.943095298418935,0.3670995982673104,0.4845044118297219,0.04677137133109172,0.3864000605701824,5.134599261479993e-14,-8905779.507004032,2118,3204012,17843286.47256426
Russell Square,246,4.3267381067701365,0.05941221771006552,0.40366467257202643,0.03694806936299501,0.08551389815307348,0.10873591238502511,6.391604654010701,0.4393960866193322,0.38357153171851344,0.03510891222980903,0.5554753075612966,5.745185846149364e-30,13.768351133962703,0.45411213201653844,0.5164296214040073,0.04726962444140031,0.45628503991537905,1.4879289654413528e-19,-8904802.245999424,2118,3205126,17841332.686832536
Victoria LU,98,3.95752347575681,0.10214575243711745,0.4126900372359981,0.03979471099384541,0.13573853392120042,0.010677598477737063,5.604804685025067,0.5541906579061,0.35534821270675976,0.0342653763137937,0.6534640177570006,2.3239737659470604e-44,12.239867883738066,0.6512189700998965,0.45618846048976625,0.04398915967417977,0.6199871999979923,7.219666488692402e-39,-8893329.142135244,2118,3200645,17818383.51591378
Warren Street,194,4.654715127782735,0.019403629981329933,0.3619213323370469,0.03375682305195582,0.03066645327542343,0.5657906323762665,6.842449882373437,0.43229148834712183,0.3647331920258058,0.03401908847120435,0.5613286895660191,1.0735375686223112e-30,13.689335397751634,0.48736471012205046,0.47499038417694744,0.04430290485090714,0.5063413474845699,2.2028598579863337e-24,-8918345.943183793,2118,3209328,17868422.85613341
Great Portland Street,83,4.14742827751586,0.07259526374639698,0.38449576864843626,0.035640832742849494,0.10808247430502374,0.0424143729645333,6.589775951595066,0.42902206730491554,0.37621657073847115,0.034873392547106224,0.5488882966741291,3.6481344150018604e-29,12.98087257177381,0.5439165186974089,0.4688983060217562,0.043464525388853946,0.5554386024973464,5.805330115828802e-30,-8921521.502195992,2118,3210836,17874774.96913054
Marble Arch,35,4.232938451087502,0.06798741934865514,0.3924090364260552,0.036730118480293006,0.0983203281570376,0.06500957654446,5.523246242049133,0.5441665997083743,0.3714829144128076,0.034771399721214465,0.6410866320190126,2.996229919375168e-42,11.774065592383224,0.6584581846733825,0.4568464505909114,0.042761564336879124,0.6349586772682053,3.061224760986348e-41,-8930487.905120065,2118,3213666,17892709.640941337
Euston Square,84,3.89776657654422,0.11166643624846664,0.4196976655401799,0.039217759394599955,0.15025458106749198,0.004668022641877705,5.824414811420313,0.5123209187455637,0.3823482637005862,0.03572772364948289,0.6077932006626416,4.9939832631321945e-37,13.11848104176455,0.5493667725199203,0.4939506678627292,0.046156173921315075,0.5362364818859996,1.1351836658722842e-27,-8919124.894362327,2118,3209960,17869981.1755386
Regents Park,17,4.065468088017365,0.08637023444727325,0.39343535791391393,0.03657961602335112,0.1250401457552623,0.018763870507466276,5.563458925111126,0.5300728049693076,0.3560216653464846,0.033101081416322425,0.6497427687582095,1.0257806523299933e-43,12.400825444322304,0.6010203166844443,0.46511078526984617,0.04324363225435616,0.5958002791001696,2.7039685582296236e-35,-8870065.756993657,2118,3190211,17771849.82973964
Chancery Lane,39,4.645361462730428,0.017777970665168636,0.38155622040149684,0.03470155604846121,0.02733489219106828,0.6087559441395126,6.217411103971163,0.47105446069368756,0.368613756162538,0.033524472242250844,0.5999950037816774,6.822891036440772e-36,14.689713951921124,0.3574387466280776,0.5240539639141473,0.047661359005100656,0.3716278555330239,5.291056293208995e-13,-8836626.989256907,2118,3180187,17704965.628795784


==> anc/Supplementary_Table_S4.csv <==
nucleus_name,node_id,intercept_proximal,slope_proximal,intercept_se_proximal,slope_se_proximal,r_proximal,r_pvalue_proximal,intercept_medial,slope_medial,intercept_se_medial,slope_se_medial,r_medial,r_pvalue_medial,intercept_distal,slope_distal,intercept_se_distal,slope_se_distal,r_distal,r_pvalue_distal,loglikelihood,no_parameters,dof,BIC
City Hall Station (Seoul),32,3.9207283728527536,0.0018364650806109752,0.10398477750395933,0.006345903596710894,0.01313956059420716,0.7724037142472395,9.335268263872639,0.15247869364246464,0.2381744535078164,0.014535128674024948,0.4300455211311484,2.4269927020864084e-23,15.899164138299911,0.41041652433113257,0.3025712917572263,0.01846508974403041,0.7103576360179236,5.390550428108006e-76,-18387344.23820955,2922,5935425,36820261.30095976
Euljiro 1-ga Station,97,3.9463331482398543,0.0017146254167166716,0.10517752265988695,0.006287772951900615,0.01238135699561824,0.7852060438549828,9.403828840543156,0.14671631430652876,0.23343465149829715,0.013955301956233743,0.4308117286131235,1.9908981565319965e-23,16.088105634312882,0.38976355677288976,0.3056835660911566,0.01827452111535182,0.6956899472349132,1.0869249412231593e-71,-18313822.298513986,2922,5906813,36673203.30186817
Gwanghwamun Station,244,3.975633744794183,-0.0009231263999389025,0.1089669514264413,0.006317577326840756,-0.006634835754195448,0.8838871200184149,9.501789567913953,0.12845806820291372,0.25683295044410553,0.014890404872954672,0.36474097030522684,9.046741880666488e-17,16.21950620333277,0.3623435551748935,0.33140678867094797,0.019213972554623975,0.6504279033858137,6.595803292116811e-60,-18364477.47042536,2922,5924937,36774522.59759904
Jonggak Station,31,3.9610704492848994,-0.00013862395691307833,0.1034267428038413,0.006211893626933252,-0.0010133120071110138,0.9822051488288328,9.402013170889504,0.14468022155220905,0.23854070024911073,0.014326946933367139,0.41681583229248576,6.857195839833358e-22,16.181290191824353,0.38712708010262614,0.3159070539763316,0.01897363256445846,0.6796235897806883,2.89817382840153e-67,-18323187.028210253,2922,5914084,36691936.35588887
Hoehyeon Station,196,3.8460062714563064,0.006638241179341519,0.10221107240117416,0.0063067176118789415,0.04774009769636338,0.29306372717909485,9.23849327113263,0.15683769032685108,0.2387818359971639,0.014733527152218815,0.4351898554560878,6.357729045757318e-24,15.857917615561064,0.4146409856032229,0.3036498317968404,0.01873606936165179,0.7088328637936202,1.5545113263514393e-75,-18374271.49747387,2922,5929739,36794113.01893827
Seodaemun Station,243,3.8863820910381435,0.005171842024244585,0.11192928443999924,0.006547058971324925,0.03584667830599682,0.4299436573241165,9.148047912297983,0.15806039953710527,0.2558036333043824,0.014962674698601686,0.43248956325680016,1.2880012002094505e-23,15.60147528223258,0.4068000484180082,0.3365756317113501,0.019687256289987264,0.6842375014493031,1.661012560780325e-68,-18410769.240992952,2922,5941683,36867114.38570673
Myeong-dong Station,195,3.867196851714314,0.005228459052654776,0.10300484062318,0.006291274968880638,0.03770988118277182,0.40634579582714914,9.501886068146158,0.13902165861048224,0.2433990359238724,0.014866197092226162,0.3908529473307179,3.182983984941939e-19,16.14578451911848,0.3905405991508072,0.3126114677329629,0.01909351725641949,0.6805302368041974,1.6592894616500207e-67,-18366587.538812358,2922,5927262,36778743.880767904
Gyeongbokgung Station,161,3.8733116637389795,0.003799646600054705,0.1100720328771503,0.0059534974752174135,0.028967957076396125,0.5236311128451597,9.292525231003594,0.1292359891328857,0.2513360755216766,0.013594086090145934,0.3963295922201911,9.113316909684126e-20,15.764517060003797,0.35822812810325433,0.3439297398486922,0.01860222605433888,0.6582605594732798,8.43623600880074e-62,-18394601.77700178,2922,5936913,36834777.11099237
Euljiro 3-ga Station,98,3.863172592287298,0.0035215793554281313,0.10244718186465883,0.006083808280863146,0.026274903305388446,0.5629627744244622,9.37511452377882,0.13374186787462602,0.23109543429574356,0.013723562632454573,0.40466585048721787,1.2979533275397983e-20,16.131072176662975,0.37064926665579684,0.31557421486698434,0.018740320491889978,0.6681753368094905,2.7978087743887915e-64,-18411866.400518674,2922,5940928,36869308.333440796
Seoul Station,33,3.9676966150752238,-0.0010513778889892794,0.10147984425824161,0.006383948082049327,-0.007478017553255842,0.8692559288754781,9.330521816824529,0.1471172309489418,0.21866589573814413,0.013755950611776306,0.43683981390898086,4.117109688755804e-24,15.839072936736434,0.41943215752846774,0.27378015812836065,0.017223107979344017,0.7416999467777312,3.665351420005966e-86,-18267376.76015352,2922,5894757,36580306.25515439
Chungjeongno Station,136,3.9676865810815394,-0.00042558666308002355,0.1078432934466953,0.006400386575178883,-0.0030193186889279928,0.9470120150956621,9.317923171490298,0.1526039601136367,0.24098847468849768,0.014302413704858546,0.4360129127909731,5.120311206764284e-24,15.654855259309286,0.4163282460265214,0.30455507720978253,0.018075025022669066,0.7227856940711197,7.377283462063309e-80,-18428578.733455088,2922,5946892,36902735.93119002
Anguk Station,162,3.985816033023605,-0.0017867000656666345,0.10572050694871107,0.005985048156903544,-0.01355417965855746,0.765428625988509,9.611603148250136,0.11864764117599583,0.2484440822907408,0.014064913607812767,0.3577022266705563,3.8073584483864714e-16,16.24140257644367,0.34953756061216007,0.33792740287398815,0.019130742351806538,0.6385066452700434,3.9392282621532157e-57,-18391019.68276284,2922,5933727,36827611.35402413
Jongno 3(sam)-ga Station,30,4.006465897083501,-0.002984268931094683,0.10083713664049977,0.005995363745056151,-0.02259647248347328,0.6188768596932939,9.771730549694485,0.12403036576000151,0.23907442488280295,0.0142143875467486,0.36835379543535657,4.266820402275999e-17,16.563115913933572,0.3576310964965395,0.32336377557236623,0.019225887615618734,0.6452735381156529,1.083421786422006e-58,-18364945.61973194,2922,5927133,36775459.97901243
Chungmuro Station,163,3.890826836518734,0.004645152866852742,0.102827151870219,0.006230674028730056,0.033833381071444416,0.4563126830922578,9.492880896213666,0.14166892473337445,0.23179370853694845,0.014045230403998674,0.4164116824562277,7.57655691931246e-22,16.46424707832667,0.37021546140997846,0.31683085437671876,0.019197942760846902,0.6587801882088924,6.2884846358569595e-62,-18362066.87392145,2922,5924488,36769701.18314958
Euljiro 4-ga Station,99,3.8819673749402197,0.004916136251742567,0.10209328145978713,0.0059843707764501205,0.03727628363520516,0.41176747183262635,9.505246732337074,0.1346825240486176,0.23613140717309408,0.01384124275646194,0.40414839042106376,1.4672282874272978e-20,16.59791942288507,0.3464899527030598,0.32831498243323304,0.01924473930361481,0.6329389912775846,7.085996266368317e-56,-18428643.101909056,2922,5946595,36902864.52216364
Dongnimmun Station,160,3.840444691765801,0.005460981672324396,0.11488206391529521,0.005953860366880186,0.04161260122531103,0.359484831417709,9.155683859697508,0.13402759138121995,0.2609166382752528,0.013522226000675257,0.41041390006780937,3.2777577194533357e-21,15.57579192030525,0.35233002610264863,0.354949643659576,0.018395566232002822,0.6562333176687888,2.6396786776323476e-61,-18442718.385653447,2922,5952129,36931017.807649605
Ahyeon Station,135,3.926832480697426,0.0031930651096486427,0.11082679192154356,0.006397252456699578,0.022658538877060992,0.6179136302784315,9.021315949912623,0.16186709347739278,0.24486493339249757,0.01413433312960699,0.4613602897401719,4.8424738015169765e-27,15.126895434591106,0.4298717587118389,0.3104980072266404,0.01792286959760699,0.7365895798594536,2.0937773794581646e-84,-18444199.310349334,2922,5951535,36933979.36542226
Aeogae Station,242,3.865271902683097,0.006953000263195361,0.10461796047126842,0.00631944443489938,0.04989777177273962,0.2717668309475765,9.173761969793242,0.16668176104549465,0.23649565654805413,0.01428551229557683,0.46816360242441174,6.7500976344223285e-28,15.607447909710888,0.43324924533328923,0.2855257784416852,0.017247175183549478,0.7519428343378862,8.210450463350283e-90,-18452852.390668232,2922,5954943,36951287.19879254
Jongno 5(o)-ga Station,29,3.921386739190403,0.0023476241061471973,0.10540852261422894,0.0061448037902596935,0.017345400406054153,0.7025914014530781,9.677847475723173,0.12569316369036504,0.24306200510045675,0.014169331788052146,0.3736300271059611,1.3995603751839062e-17,16.698540062940285,0.3391719421437346,0.3324693310392726,0.019381343698288884,0.6221282935589705,1.6414818902494209e-53,-18383475.80192264,2922,5933579,36812523.51946182

